Counting Butterflies in Fully Dynamic Bipartite Graph Streams

A bipartite graph extensively models relationships between real-world entities of two different types, such as user-product data in e-commerce. Such graph data are inherently becoming more and more streaming, entailing continuous insertions and deletions of edges. A butterfly (i.e., 2x2 bi-clique) is the smallest non-trivial cohesive structure that plays a crucial role. Counting such butterfly patterns in streaming bipartite graphs is a core problem in applications such as dense subgraph discovery and anomaly detection. Yet, existing approximate solutions consider insert-only streams and, thus, achieve very low accuracy in fully dynamic bipartite graph streams that involve both insertions and deletions of edges. Adapting them to consider deletions is not trivial either, because different sampling schemes and new accuracy analyses are required. In this paper, we propose Abacus, a novel approximate algorithm that counts butterflies in the presence of both insertions and deletions by utilizing sampling. We prove that Abacus always delivers unbiased estimates of low variance. Furthermore, we extend Abacus and devise a parallel mini-batch variant, namely, Parabacus, which counts butterflies in parallel. Parabacus counts butterflies in a load-balanced manner using versioned samples, which results in significant speedup and is thus ideal for critical applications in the streaming environment. We evaluate Abacus/Parabacus using a diverse set of real bipartite graphs and assess its performance in terms of accuracy, throughput, and speedup. The results indicate that our proposal is the first capable of efficiently providing accurate butterfly counts in the most generic setting, i.e., a fully dynamic graph streaming environment that entails both insertions and deletions. It does so without sacrificing throughput and even improving it with the parallel version.

==> figures/scalability-MAG-a20-ball.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x450 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import StrMethodFormatter, NullFormatter\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [7.00, 4.50]\n",
    "plt.rcParams[\"figure.autolayout\"] = True\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "abacus_75  = [23.337, 46.855, 70.047, 93.368, 116.568, 139.514, 162.743, 186.147, 209.536, 232.963]\n",
    "abacus_150 = [44.425, 83.259, 120.984, 158.219, 195.95, 233.934, 271.859, 306.983, 342.048, 377.356]\n",
    "abacus_300 = [102.747, 195.095, 285.556, 376.172, 466.597, 557.085, 647.595, 738.579, 831.253, 924.058]\n",
    "\n",
    "# x = np.arange(len(labels))\n",
    "width = 0.35\n",
    "x =  [0,1,2,3,4,5,6,7,8,9] # np.arange(0,80,10)\n",
    "length = len(x) \n",
    "x_ticks_labels = ['67','134','201','268','335','402','469','536','603','670']\n",
    "\n",
    "fig, ax = plt.subplots()  \n",
    "ax.plot(abacus_75, marker='x', markersize=16, label='k=75K', color='#3556C8', linewidth=2)\n",
    "ax.plot(abacus_150, marker='^', markersize=16, label='k=150K', color='#3399FF', linewidth=2)\n",
    "ax.plot(abacus_300, marker='o', markersize=16, label='k=300K', color='#99CCFF', linewidth=2) \n",
    "\n",
    "y = [0, 250, 500, 750, 1000]\n",
    "ax.set_yticks(y)\n",
    "ax.set_yticklabels(y, fontsize=15)\n",
    "\n",
    "ax.set_ylabel('Elapsed Time (sec)', fontsize=20)\n",
    "ax.set_xlabel('Elements Processed (M edges)', fontsize=20) \n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(x_ticks_labels, fontsize=15)\n",
    "ax.legend(loc=0, ncol=1, fontsize=18)\n",
    "ax.set_axisbelow(True)\n",
    "ax.yaxis.grid(True, which='major')\n",
    "\n",
    "plt.savefig('scalability-MAG-a20-ball.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

